Charm Meson Mixing: An Experimental Review

We review current experimental results on charm mixing and CP violation. We survey experimental techniques, including time-dependent, time-independent, and quantum-correlated measurements. We review techniques that use a slow pion tag from D*+ --> pi+ D0 + c.c. decays and those that do not, and cover two-body and multi-body D0 decay modes. We provide a summary of D-mixing results to date and comment on future experimental prospects at the LHC and other new or planned facilities.

==> macros/MixIntensity.C <==

#include <sstream>
#include <iostream>
#include "TCanvas.h"

using namespace std;

double ux(1.0);
double uy(0.6);

double xmin(0);
double xmax(4.);
double ymin(1e-6);
double ymax(1.);

double hmar(0.015);
double vmar(0.04);

void
MixIntensity(int ipad, double xVal, double yVal, float min=0, float max=4, float ymin=0, float ymax=1, int nDivY=-1);

void PrintMargins(int);

double computeUy();

void run();

void run(){
  gROOT->SetStyle("Plain");
  TCanvas* c = new TCanvas("c","c",1000,700);
  c->Divide(2,2);
  Int_t ipad(1);

  // K0
  //
  c->cd(ipad);
  //  gPad->SetTopMargin(vmar/2);
  //  gPad->SetLeftMargin(hmar/2)
  gPad->SetBottomMargin(vmar/2);
  gPad->SetRightMargin(hmar/2);
  gPad->SetLogy(false);
  PrintMargins(ipad);
  {
    double x = -0.946;
    double y = 0.997;
    MixIntensity(ipad, x,y,xmin,xmax,ymin,ymax, 502);
    TLatex TL;
    TL.SetTextAlign(12);
    TL.SetTextSize(0.07);
    //  TL.SetTextFont(20);
    stringstream s;
    s << "(a)            #font[71]{K^{0}}:  #splitline{x = " << x << "}{y = " << y << "}";
    
    TL.DrawLatex(ux, computeUy(), s.str().c_str());
  }
  gPad->Update();

  // D0
  //
  ++ipad;
  c->cd(ipad);
  //  gPad->SetTopMargin(vmar/2);
  gPad->SetLeftMargin(hmar/2);
  gPad->SetBottomMargin(vmar/2);
  //  gPad->SetRightMargin(hmar/2);
  gPad->SetLogy(true);
  PrintMargins(ipad);
  {
    double x = 0.0063;
    double y = 0.0075;
    MixIntensity(ipad, x,y,xmin,xmax,ymin,ymax, 504);
    TLatex TL;
    TL.SetTextAlign(12);
    TL.SetTextSize(0.07);
    //  TL.SetTextFont(20);
    stringstream s;
    s << "(b)            #font[71]{D^{0}}:  #splitline{x = " << x << "}{y = " << y << "}";

    TL.DrawLatex(ux, computeUy(), s.str().c_str());
  }
  gPad->Update();

  // B0
  //
  ++ipad;
  c->cd(ipad);
  //  gPad->SetLeftMargin(hmar/2);
  //  gPad->SetBottomMargin(vmar/2);
  gPad->SetTopMargin(vmar/2);
  gPad->SetRightMargin(hmar/2);
  gPad->SetLogy(false);
  PrintMargins(ipad);
  {
    double x = 0.773;
    double y = 0.005;
    MixIntensity(ipad, x,y,xmin, xmax, ymin, ymax, 502);
    TLatex TL;
    TL.SetTextAlign(12);
    TL.SetTextSize(0.07);
    //  TL.SetTextFont(20);
    stringstream s;
    s << "(c)            #font[71]{B^{0}}:  #splitline{x = " << x << "}{y = " << y << "}";
    
    TL.DrawLatex(ux, computeUy(), s.str().c_str());
  }
  gPad->Update();

  // Bs
  //
  ++ipad;
  c->cd(ipad);
  gPad->SetLeftMargin(hmar/2);
  //  gPad->SetBottomMargin(vmar/2);
  gPad->SetTopMargin(vmar/2);
  //  gPad->SetRightMargin(hmar/2);
  gPad->SetLogy(false);
  PrintMargins(ipad);
  {
    double x = 25.194;
    double y = 0.046;
    MixIntensity(ipad, x,y,xmin,xmax,ymin,ymax, 502);
    TLatex TL;
    TL.SetTextAlign(12);
    TL.SetTextSize(0.07);
    //  TL.SetTextFont(20);
    stringstream s;
    s << "(d)            #font[71]{B_{s}}:  #splitline{x = " << x << "}{y = " << y << "}";
    
    TL.DrawLatex(ux, computeUy(), s.str().c_str());
  }
  gPad->Update();
  c->Print("Intensity.eps");
}

void
MixIntensity(int ipad, double xVal, double yVal, float min, float max, float ymin, float ymax, int nDivY) {
  TF1* unmixed=new TF1("unmixed","exp(-x)*(cosh([1]*x)+cos([0]*x))/2",min,max);
  TF1* mixed  =new TF1("mixed","exp(-x)*(cosh([1]*x)-cos([0]*x))/2",min,max);
  mixed->SetParameter(0,xVal);
  unmixed->SetParameter(0,xVal);
  mixed->SetParameter(1, yVal);
  unmixed->SetParameter(1, yVal);
  mixed->SetNpx(10000);
  unmixed->SetNpx(10000);
  unmixed->SetTitle("");
  unmixed->SetLineColor(kBlue);
  unmixed->SetLineWidth(1);
  TString option;
  if (ipad == 1) {
    option = "x+";
  } else if (ipad == 2) {
    option = "x+y+";
  } else if (ipad == 3) {
  } else if (ipad == 4) {
    option = "y+";
  }
  unmixed->Draw(option);

  Float_t tSize=0.06;
  unmixed->GetHistogram()->GetXaxis()->SetNdivisions(505, kTRUE);
  unmixed->GetHistogram()->GetYaxis()->SetNdivisions(nDivY, kTRUE);
  unmixed->GetHistogram()->GetXaxis()->SetLabelSize(tSize);
  unmixed->GetHistogram()->GetYaxis()->SetLabelSize(tSize);
  unmixed->GetHistogram()->GetXaxis()->SetTitleSize(tSize);
  unmixed->GetHistogram()->GetYaxis()->SetTitleSize(tSize);
  if (ipad > 2) unmixed->GetHistogram()->GetXaxis()->SetTitle("#Gamma t");
  if (ipad == 1 || ipad == 3) unmixed->GetHistogram()->GetYaxis()->SetTitle("Intensity");
  unmixed->GetHistogram()->GetYaxis()->CenterTitle();
  unmixed->GetHistogram()->GetXaxis()->CenterTitle();
  unmixed->GetHistogram()->GetXaxis()->SetTitleOffset(0.8);
  unmixed->GetHistogram()->GetYaxis()->SetTitleOffset(0.8);
  unmixed->GetHistogram()->SetMinimum(ymin);
  unmixed->GetHistogram()->SetMaximum(ymax);

  mixed->SetLineColor(kRed);
  mixed->SetLineWidth(1);
  mixed->Draw("same");

  return;
}

void PrintMargins(int ipad){
  cout << "Margins for pad " << ipad << endl;
  cout << "Left margin  : " << gPad->GetLeftMargin() << endl;
  cout << "Right margin : " << gPad->GetRightMargin() << endl;
  cout << "Top margin   : " << gPad->GetTopMargin() << endl;
  cout << "Bottom margin: " << gPad->GetBottomMargin() << endl;
}

double
computeUy(){
  // compute the vertical title postion if Setlogy(true)
  //
  double ret(uy);
  if (gPad->GetLogy()) {
    double ndcy=(uy-ymin)/(ymax-ymin);
    double logymax=log10(ymax);
    double logymin=log10(ymin);
    double logy = ndcy*(logymax-logymin) + logymin;
    ret = pow(10., logy);
  }
  return ret;
}



==> macros/MixIntensity.sh <==
#!/bin/bash

rm -f Intensity.eps

$ROOTSYS/bin/root -l <<EOF

.L MixIntensity.C
gROOT->SetStyle("Plain");
run();
.q

EOF

if [[ -r Intensity.eps ]]; then
    cp Intensity.eps ../.
    echo Copied Intensity.eps ../.
fi

 


==> macros/Mixing_Parameters.C <==
#include <iostream>

using namespace std;

int main(int argc, const char** argv)
{
  double x(0);
  double y(0);
  double Delta_M(0);
  double Delta_Gamma(0);
  double Gamma(0);
  double tau(0);
  double tau1(0);
  double tau2(0);
  double ctau(0);
  double ctau1(0);
  double ctau2(0);
  double hbarc(197.3269631E-13); // MeV-cm
  double c(2.99792458E+10);  // cm/sec
  double hbar(6.58211899E-22); //MeV-s
    
  // K0s/K0L
  //
  // DeltaM from PDG is MCP- - MCP+ (MKL - MKS), the opposite of our definition of DeltaM
  Delta_M = -3.483e-12; // MeV
  ctau1 = 2.6842; // cm
  ctau2 = 1534;   // cm
  Delta_Gamma = hbarc*(1./ctau1 - 1./ctau2);
  Gamma = 0.5*hbarc*(1./ctau1 + 1./ctau2);
  x = Delta_M/Gamma;
  y = (1./ctau1 - 1/ctau2)/(1./ctau1 + 1./ctau2);
  cout << "K0: DeltaM " << Delta_M << " ctau1 " << ctau1 << " ctau2 " << ctau2 << " Gamma " << Gamma << " x " << x << " y " << y << endl;

  // D0
  //
  x = 0.0063; // hfag Beijing 2010
  y = 0.0075;  // hfag Beijing 2010
  cout << "D0: CPV allowed: x : " << x << " y " << y << endl;

  // B0d
  //
  Delta_M = 0.508e12; // 1/s;
  // convert to MeV
  //
  Delta_M = Delta_M*hbar;

  // mean lifetime
  // 
  tau = 1.525e-12; // sec
  Gamma = hbar/tau;

  Delta_M = 3.337e-10; // MeV
  
  x = Delta_M/Gamma;

  double Delta_Gamma_over_Gamma = 0.01;

  y = Delta_Gamma_over_Gamma/2;

  cout << "B0: Delta_M " << Delta_M << " Gamma: " << Gamma << " x " << x << " y " << y << endl;

  // B0s
  //
  
  tau = 1.417e-12; // sec
  Gamma = hbar/tau; // MeV
  
  Delta_Gamma_over_Gamma = 0.092;

  y = Delta_Gamma_over_Gamma/2;

  Delta_M = 17.78e12; // 1/s

  Delta_M = Delta_M*hbar; // MeV

  x = Delta_M/Gamma;

  cout << "B0s: Delta_M: " << Delta_M << " Gamma " << Gamma << " x " << x << " y " << y << endl;

  return 1;
}


